Degrees of Genus-Two Split-Jacobian Loci and Humbert-Form Reconstruction

Let $\mathcal{L}_n \subset \mathcal{M}_2$ be the locus of genus-two curves admitting a maximal degree-$n$ elliptic subcover, cut out in $\mathbb{P}(2,4,6,10)$ by an irreducible weighted-homogeneous polynomial $F_n \in \mathbb{Z}[J_2,J_4,J_6,J_{10}]$. Let $\nu(n)$ be the degree of $X_1(n) \to X(1)$, let $G_{n^2}$ be the Siegel modular form of level one with divisor the Humbert surface $H_{n^2}$, and let $k(H_{n^2})$ be its weight. We prove that the meromorphic Siegel modular form $F_n(\tau)$ obtained from $F_n$ has a pole of order exactly $\nu(n)$ along the product locus, that $\chi_{10}^{\nu(n)} F_n(\tau)$ is a constant multiple of $G_{n^2}$, and that $\deg_w F_n = k(H_{n^2}) - 10\nu(n)$ for every $n \geq 2$, even or odd. We determine the restriction of $G_{n^2}$ to the product locus as an explicit product of modular polynomials and, for $n \geq 3$, its leading Fourier-Jacobi coefficient as a product of theta functions over the torsion points of exact order $n$, and we characterize $G_{n^2}$, up to scalar, as the unique form of its weight vanishing on a single torsion divisor. These data convert the computation of $F_n$ from elimination into a linear problem of the size the formula prescribes, which we carry out for $n=5$.

==> anc/README.txt <==
Ancillary files for
  "Equations for Genus-Two Split-Jacobian Loci: Exact Degrees and
   Humbert-Form Reconstruction", T. Shaska

CONTENTS

  F5.txt         the equation F_5 of L_5 in Z[J_2,J_4,J_6,J_10]
  G25_terms.txt  the associated Siegel modular form in
                   Z[psi_4,psi_6,chi_10,chi_12]
  README.txt     this file

DIGESTS (SHA-256)

  36c7e4cb2ed4dcc7e03794653d735af7d4bc5bec121cf82acc59daab265c238e  F5.txt
  e166279522bb28b7541bb4af572b62e94a4fbaa8290a39e75d018a07f9f978f2  G25_terms.txt

The digest of F5.txt is the one recorded in Section 7 of the article.

FORMAT

Both files are plain ASCII, one term per line, fields separated by single
spaces, lines terminated by a single newline.

F5.txt has 76713 lines.  A line

  e2 e4 e6 e10 c

denotes the term c * J_2^e2 * J_4^e4 * J_6^e6 * J_10^e10.  Every line
satisfies 2*e2 + 4*e4 + 6*e6 + 10*e10 = 480.  The lines are ordered by
(e10, e2, e4, e6) decreasing.

G25_terms.txt has 23612 lines.  A line

  a b c d C

denotes the term C * psi_4^a * psi_6^b * chi_10^c * chi_12^d.  Every line
satisfies 4*a + 6*b + 10*c + 12*d = 600.

Both polynomials are primitive.  The height of F_5 is 898 bits, attained
at J_10^48; the height of the second is 1268 bits.

COORDINATES

The generators are normalized as in Section 7 of the article.  Setting
T = chi_12 / chi_10, the substitution is

  J_2  |-> T
  J_4  |-> (T^2 - psi_4) / 24
  J_6  |-> (T^3 - 3*T*psi_4 + 2*psi_6) / 432
  J_10 |-> chi_10

with inverse

  T      = J_2
  psi_4  = J_2^2 - 24*J_4
  psi_6  = J_2^3 - 36*J_2*J_4 + 216*J_6
  chi_10 = J_10

RELATION BETWEEN THE TWO FILES

Write P for the polynomial of G25_terms.txt and F_5 for that of F5.txt.
With nu(5) = 12 one has, identically,

  P = 2^170 * 3^126 * chi_10^12
        * F_5( T, (T^2 - psi_4)/24, (T^3 - 3*T*psi_4 + 2*psi_6)/432,
               chi_10 )

so P is a nonzero rational multiple of the exact Humbert form G_25 of
weight 600.  Passing between the two files changes no coefficient: the map

  psi_4^a psi_6^b chi_10^c chi_12^d  <->  T^d psi_4^a psi_6^b chi_10^(c+d-12)

is a bijection of supports preserving coefficients.

RECORDED VALUES

Leading coefficient of F_5, that of J_10^48:

  2^82 * 5^40 * 19^35 * 29^25 * 59^10 * 79^5 * 89^10 * 109^5
       * 139^5 * 149^5 * 179^10 * 199^5 * 229^5 * 239^5

Its prime divisors are 2, 5, and the primes p = -1 mod 10 with p <= 239.

Exact values of F_5 at four points, of 271, 271, 271 and 285 decimal
digits:

F_5(1,1,1,1) =
-1756287785859119036383227276634914646058658982405366854690194413469385
9073385508989801592018797684778146564433445399804063252608654792172666
2289382387013981244087726143682614134142011939669611930053642884349697
7020866044127490575806158693396625984544741486045854525554688

F_5(1,-1,1,-1) =
1843849304491126709985046157608810352971398886323015593878827188479148
8039968312979902877923551992997837859518879519094835813233138212955295
8243761144906087572020602353675389487550545340264320724445562109493420
4718211755088275816090080237598895910603693804043731726237696

F_5(2,1,1,1) =
-4711144024855043252959248701697881817478612643993175869862692347898508
8637425970387978102564608421151404217981597622179959867661506646282260
0171283564678408893409745432713828590165888287409914079337628360880905
2706219929709792435592741254597922154086400000000000000000000

F_5(1,1,1,2) =
2654745052927625613618224729585872657415002250171967594652069452414905
1171598365041831742815361848323814521417343358298774912526203852702997
3083491149257462212986954919114513490208292803934272986794583802082580
3334158487503290048059574828928642249169956088501025463456423231486615
87968

Their reductions modulo the Mersenne prime 2^61 - 1 are the values printed
in Section 7.

CHECKS

From F5.txt alone a reader may confirm the SHA-256 digest above, weighted
homogeneity of degree 480, primitivity, the term counts and coefficient
heights of Table tab:blocks of the article block by block in the exponent
of J_10, and the four values above with their reductions.  From both files
together, the identity relating P and F_5 may be confirmed by evaluation
at random points.

